Image Inpainting with Learnable Feature Imputation

A regular convolution layer applying a filter in the same way over known and unknown areas causes visual artifacts in the inpainted image. Several studies address this issue with feature re-normalization on the output of the convolution. However, these models use a significant amount of learnable parameters for feature re-normalization, or assume a binary representation of the certainty of an output. We propose (layer-wise) feature imputation of the missing input values to a convolution. In contrast to learned feature re-normalization, our method is efficient and introduces a minimal number of parameters. Furthermore, we propose a revised gradient penalty for image inpainting, and a novel GAN architecture trained exclusively on adversarial loss. Our quantitative evaluation on the FDF dataset reflects that our revised gradient penalty and alternative convolution improves generated image quality significantly. We present comparisons on CelebA-HQ and Places2 to current state-of-the-art to validate our model.

==> images/comparisons/LBAM/places2/parse.py <==
import pathlib
import cv2
import matplotlib.pyplot as plt

base_path = pathlib.Path(__file__).parent.absolute().parent
print(base_path.absolute())
images = list(base_path.glob("*.png"))
print([str(x).split("-")[-1][:-4] for x in images])
images.sort(key=lambda x: int(str(x).split("-")[-1][:-4]))
print(images)
num_rounds = 7*2
names = ["masked_out", "LBAM"]
offset = 6*6
offset_images = 13
for r in range(num_rounds):
    ims = []
    for im_num in range(2):
        idx = offset + r*2 + im_num
        impath = images[idx]

        print("reading:", idx, impath)
        ims.append(cv2.imread(str(impath)))
        plt.subplot(1, 2, 1+im_num)
        plt.imshow(ims[-1])
    plt.show()
    for im_num in range(2):
        idx = offset + r* + im_num
        im = ims[im_num]
        name = names[im_num]
        im_idx = offset_images + r
        print("Saving to:", f"{name}/{im_idx}.png")
        cv2.imwrite(f"{name}/{im_idx}.png", im)

    















